Quantitative Haj\'os Theory and Sharp Stability of Lattice Cube Tilings

Let $Q_n=[-1/2,1/2]^n$, let $X_n$ be the moduli space of unimodular lattices in $\mathbb{R}^n$, and define cube-overlap energy by summing the covariogram of $Q_n$ over nonzero lattice vectors. This continuous proper exhaustion vanishes exactly on the compact lattice cube-tiling locus $\mathcal{T}_n$. The principal result is the sharp quantitative Haj\'os theorem $\operatorname{dist}_{X_n}(\Lambda,\mathcal{T}_n)\le C_n\mathcal{E}_n(\Lambda)^{1/n}$ on a small energy sublevel in every dimension $n\ge2$, with optimal exponent $1/n$. The proof uses a fixed-window multiplicity discrepancy. After an endpoint-order subdivision it is a positive sum of rectangular atom volumes, each a product of at most $n$ affine gaps. Hypergraph blocker duality and Hoffman's error bound yield the required $n$-th power estimate. The paper also develops the global and local structure of $\mathcal{T}_n$, a union of $n!$ compact unipotent nilmanifolds. At every tiler, covolume-one coordinate sections form the ideal lattice of a canonical incidence poset. The incident Haj\'os branches are exactly the linear extensions of this poset. Every finite poset occurs in this way. A squarefree rooted-circuit ideal governs the reduced branch scheme: its multiplicity counts linear extensions, while its log-canonical threshold equals its codimension. At every tiler, overlap is two-sided comparable with the rooted-circuit gauge. A block-squarefree rigidity argument eliminates signed contact cancellations and identifies the optimal local exponent as the reciprocal of the longest rooted circuit. At the standard lattice this sharpens to an exact directed-cycle normal form. Finally, Parseval identifies overlap with a dual sinc-square energy, whose normalized mass escapes every finite window along sharp cyclic families.

==> anc/README.md <==
# Math Verification Suite

This package accompanies *Quantitative Hajós Theory and Sharp Stability of Lattice Cube Tilings* by Domenico Frijio.

`math_verification_suite.py` is the Math Verification Suite. It validates the dependency graph in `proof_data.dat` and independently checks the finite combinatorial and exact-arithmetic reductions used in the article.

## Verification checks

(i) Finite poset models test how rooted circuits detect directed cycles. The combinatorial checks also cover blocker and bottleneck dualities.

(ii) Exact arithmetic verifies the signs in determinant expansions and the identities for cyclic and planar families.

(iii) The spectral tests compare individual modes with their predicted asymptotic behavior.

(iv) The fixed-window tests check the identities for rectangular atoms.

(v) Rational multijet models compare the order of overlap with the order of the rooted-circuit gauge. The examples include forced contact cancellations.

## Proof ledger

`proof_data.dat` is the machine-readable proof ledger. Each result has an entry with the following information.

(i) The source label identifies the result in the article.

(ii) The logical dependencies identify the other results it uses.

(iii) The proof route outlines the steps of the argument.

(iv) The verification hooks identify the checks associated with the result.

(v) The status records whether the result is marked as proved or open.

## Requirements and usage

Python 3.11 or later is sufficient. The program uses only the Python standard library.

Run the complete suite with the following command.

```bash
python3 math_verification_suite.py --all
```

The other modes can be run individually.

```bash
# Run the suite with reduced bounds.
python3 math_verification_suite.py --quick

# List the results in the proof ledger.
python3 math_verification_suite.py --list

# Show one theorem's proof route and run its associated checks.
python3 math_verification_suite.py --theorem rooted_contact_comparison
```

The computations certify finite reductions and exact identities only. They are consistency checks, not a formal verification of the analytic arguments; those remain the proofs given in the article.


==> anc/math_verification_suite.py <==
#!/usr/bin/env python3
"""Math Verification Suite for the accompanying article.

The suite uses only the Python standard library.  It verifies the article
ledger, reconstructs the finite rooted-circuit models, and checks the exact
rational identities used in the planar and cyclic arguments.  The computations
are certificates for the finite reductions recorded in the paper; the analytic
arguments remain those printed in the article.
"""

from __future__ import annotations

import argparse
import itertools
import json
import math
import random
import sys
import time
from collections import defaultdict
from dataclasses import dataclass
from fractions import Fraction
from pathlib import Path
from typing import Callable, Iterable, Iterator, Sequence


ROOT = Path(__file__).resolve().parent
DATA_PATH = ROOT / "proof_data.dat"


class VerificationError(RuntimeError):
    pass


@dataclass(frozen=True)
class CheckReport:
    name: str
    detail: str
    count: int = 0


def require(condition: bool, message: str) -> None:
    if not condition:
        raise VerificationError(message)


def load_data() -> dict:
    data = json.loads(DATA_PATH.read_text(encoding="utf-8"))
    require(data.get("schema_version") == 1, "unsupported proof-data schema")
    return data


def check_dependency_graph(data: dict) -> CheckReport:
    """Validate the machine-readable theorem ledger without requiring article files."""
    results = data["results"]
    by_id = {entry["id"]: entry for entry in results}
    require(len(by_id) == len(results), "duplicate result identifier")
    labels = [entry["label"] for entry in results]
    require(len(labels) == len(set(labels)), "duplicate result label")

    for entry in results:
        require(entry["status"] in {"proved", "open"}, f"invalid status for {entry['id']}")
        require(entry["label"], f"empty source label for {entry['id']}")
        for dependency in entry["dependencies"]:
            require(dependency in by_id, f"unknown dependency {dependency} for {entry['id']}")
        for check in entry["checks"]:
            require(check in CHECKS and check != "dependencies",
                    f"unknown verification hook {check} for {entry['id']}")
        require(entry["proof_route"], f"empty proof route for {entry['id']}")

    state: dict[str, int] = {}

    def visit(result_id: str, trail: tuple[str, ...]) -> None:
        if state.get(result_id) == 2:
            return
        require(state.get(result_id) != 1,
                "dependency cycle: " + " -> ".join(trail + (result_id,)))
        state[result_id] = 1
        for dependency in by_id[result_id]["dependencies"]:
            visit(dependency, trail + (result_id,))
        state[result_id] = 2

    for result_id in by_id:
        visit(result_id, ())

    open_results = [entry for entry in results if entry["status"] == "open"]
    require(not open_results, "the completed theorem ledger contains an open result")
    return CheckReport(
        "dependencies",
        f"standalone acyclic ledger with {len(results)} proved results and no open items",
        len(results),
    )


def natural_posets(n: int) -> Iterator[frozenset[tuple[int, int]]]:
    pairs = [(i, j) for i in range(n) for j in range(i + 1, n)]
    for mask in range(1 << len(pairs)):
        relation = frozenset(pairs[index] for index in range(len(pairs)) if mask >> index & 1)
        transitive = True
        for i, j in relation:
            for j2, k in relation:
                if j == j2 and (i, k) not in relation:
                    transitive = False
                    break
            if not transitive:
                break
        if transitive:
            yield relation


def is_ideal(mask: int, n: int, relation: frozenset[tuple[int, int]]) -> bool:
    return all(not (mask >> j & 1) or (mask >> i & 1) for i, j in relation)


def ideals(n: int, relation: frozenset[tuple[int, int]]) -> list[int]:
    return [mask for mask in range(1 << n) if is_ideal(mask, n, relation)]


def linear_extensions(n: int, relation: frozenset[tuple[int, int]]) -> list[tuple[int, ...]]:
    extensions = []
    for order in itertools.permutations(range(n)):
        position = {vertex: index for index, vertex in enumerate(order)}
        if all(position[i] < position[j] for i, j in relation):
            extensions.append(order)
    return extensions


def simple_cycles(n: int) -> list[tuple[tuple[int, int], ...]]:
    cycles: list[tuple[tuple[int, int], ...]] = []
    for length in range(2, n + 1):
        for vertices in itertools.combinations(range(n), length):
            first = min(vertices)
            remaining = [vertex for vertex in vertices if vertex != first]
            for tail in itertools.permutations(remaining):
                sequence = (first,) + tail
                edges = tuple(
                    (sequence[index], sequence[(index + 1) % length])
                    for index in range(length)
                )
                if edges not in cycles:
                    cycles.append(edges)
    return cycles


def rooted_circuits(
    n: int, relation: frozenset[tuple[int, int]]
) -> list[frozenset[tuple[int, int]]]:
    candidates = {
        frozenset(edge for edge in cycle if edge not in relation)
        for cycle in simple_cycles(n)
    }
    candidates.discard(frozenset())
    ordered = sorted(candidates, key=lambda item: (len(item), sorted(item)))
    minimal: list[frozenset[tuple[int, int]]] = []
    for candidate in ordered:
        if not any(previous < candidate for previous in minimal):
            minimal.append(candidate)
    return minimal


def forward_facet(order: Sequence[int]) -> frozenset[tuple[int, int]]:
    position = {vertex: index for index, vertex in enumerate(order)}
    return frozenset(
        (i, j)
        for i in order
        for j in order
        if i != j and position[i] < position[j]
    )


def acyclic(n: int, edges: Iterable[tuple[int, int]]) -> bool:
    outgoing = [set() for _ in range(n)]
    indegree = [0] * n
    for i, j in set(edges):
        if j not in outgoing[i]:
            outgoing[i].add(j)
            indegree[j] += 1
    queue = [vertex for vertex in range(n) if indegree[vertex] == 0]
    visited = 0
    while queue:
        vertex = queue.pop()
        visited += 1
        for target in outgoing[vertex]:
            indegree[target] -= 1
            if indegree[target] == 0:
                queue.append(target)
    return visited == n


def topological_order(n: int, edges: Iterable[tuple[int, int]]) -> tuple[int, ...] | None:
    edge_set = set(edges)
    for order in itertools.permutations(range(n)):
        position = {vertex: index for index, vertex in enumerate(order)}
        if all(position[i] < position[j] for i, j in edge_set):
            return order
    return None


def maximal_chain_count(n: int, ideal_masks: list[int]) -> int:
    ideal_set = set(ideal_masks)
    ways = {0: 1}
    for mask in sorted(ideal_masks, key=int.bit_count):
        if mask not in ways:
            continue
        for vertex in range(n):
            enlarged = mask | (1 << vertex)
            if enlarged != mask and enlarged in ideal_set:
                ways[enlarged] = ways.get(enlarged, 0) + ways[mask]
    return ways[(1 << n) - 1]


def check_posets(data: dict, quick: bool = False) -> CheckReport:
    limit = min(data["check_parameters"]["natural_poset_max_n"], 4 if quick else 5)
    support_limit = min(data["check_parameters"]["exhaustive_support_max_n"], 3 if quick else 4)
    poset_count = 0
    support_count = 0
    circuit_count = 0

    for n in range(1, limit + 1):
        variable_edges = [(i, j) for i in range(n) for j in range(n) if i != j]
        for relation in natural_posets(n):
            poset_count += 1
            ideal_masks = ideals(n, relation)
            ideal_set = set(ideal_masks)
            for left in ideal_masks:
                for right in ideal_masks:
                    require((left | right) in ideal_set and (left & right) in ideal_set,
                            f"ideal lattice closure failed for n={n}, relation={sorted(relation)}")

            extensions = linear_extensions(n, relation)
            require(maximal_chain_count(n, ideal_masks) == len(extensions),
                    f"maximal-chain count failed for n={n}, relation={sorted(relation)}")

            circuits = rooted_circuits(n, relation)
            circuit_count += len(circuits)
            facets = [forward_facet(order) for order in extensions]
            require(len(facets) == len(set(facets)), "distinct linear extensions gave one facet")
            expected_size = n * (n - 1) // 2
            for facet in facets:
                require(len(facet) == expected_size, "facet dimension mismatch")
                require(not any(circuit <= facet for circuit in circuits),
                        "forward facet contains a rooted circuit")

            objective2 = 0
            weights2: dict[tuple[int, int], int] = {}
            for edge in variable_edges:
                if edge in relation:
                    weight = 0
                elif (edge[1], edge[0]) in relation:
                    weight = 2
                else:
                    weight = 1
                weights2[edge] = weight
                objective2 += weight
            require(objective2 == n * (n - 1), "half-integral lct objective mismatch")
            for circuit in circuits:
                require(sum(weights2[edge] for edge in circuit) >= 2,
                        "half-integral lct certificate misses a rooted circuit")
                require(len(circuit) <= n, "rooted circuit has too many variable edges")

            if n <= support_limit:
                for support_mask in range(1 << len(variable_edges)):
                    support_count += 1
                    support = frozenset(
                        variable_edges[index]
                        for index in range(len(variable_edges))
                        if support_mask >> index & 1
                    )
                    graph_acyclic = acyclic(n, set(relation) | set(support))
                    circuit_free = not any(circuit <= support for circuit in circuits)
                    require(graph_acyclic == circuit_free,
                            f"circuit/support equivalence failed for n={n}")
                    if graph_acyclic:
                        order = topological_order(n, set(relation) | set(support))
                        require(order is not None and support <= forward_facet(order),
                                "acyclic support is not contained in a linear-extension facet")

    return CheckReport(
        "posets",
        f"{poset_count} naturally labelled posets through n={limit}; "
        f"{circuit_count} rooted circuits; {support_count} support tests",
        poset_count + support_count,
    )


def check_bottleneck(data: dict, quick: bool = False) -> CheckReport:
    limit = min(data["check_parameters"]["bottleneck_exhaustive_max_n"], 3 if quick else 4)
    instance_count = 0
    for n in range(1, limit + 1):
        edge_list = [(i, j) for i in range(n) for j in range(n) if i != j]
        edge_index = {edge: index for index, edge in enumerate(edge_list)}
        for relation in natural_posets(n):
            circuits = [tuple(edge_index[edge] for edge in circuit)
                        for circuit in rooted_circuits(n, relation)]
            extensions = linear_extensions(n, relation)
            backward_sets = []
            for order in extensions:
                position = {vertex: index for index, vertex in enumerate(order)}
                backward_sets.append(tuple(
                    edge_index[(i, j)]
                    for i, j in edge_list
                    if position[j] < position[i]
                ))

            for mask in range(1 << len(edge_list)):
                instance_count += 1
                weights = tuple(1 if mask >> index & 1 else 0 for index in range(len(edge_list)))
                rho = max((min(weights[index] for index in circuit) for circuit in circuits), default=0)
                order_value = min(
                    (max((weights[index] for index in backward), default=0)
                     for backward in backward_sets),
                    default=0,
                )
                require(rho == order_value, f"binary bottleneck identity failed for n={n}")

            for seed in range(24 if not quick else 6):
                instance_count += 1
                weights = tuple((seed * 17 + index * index + 3 * index + n) % 4
                                for index in range(len(edge_list)))
                rho = max((min(weights[index] for index in circuit) for circuit in circuits), default=0)
                order_value = min(
                    (max((weights[index] for index in backward), default=0)
                     for backward in backward_sets),
                    default=0,
                )
                require(rho == order_value, f"integer bottleneck identity failed for n={n}")

    return CheckReport(
        "bottleneck",
        f"{instance_count} exact threshold/order comparisons through n={limit}",
        instance_count,
    )


def positive_part(value: Fraction) -> Fraction:
    return max(Fraction(0), value)


def covariogram(vector: Sequence[Fraction]) -> Fraction:
    value = Fraction(1)
    for coordinate in vector:
        value *= positive_part(Fraction(1) - abs(coordinate))
    return value


def determinant(matrix: Sequence[Sequence[Fraction]]) -> Fraction:
    work = [list(row) for row in matrix]
    n = len(work)
    value = Fraction(1)
    for column in range(n):
        pivot = next((row for row in range(column, n) if work[row][column]), None)
        if pivot is None:
            return Fraction(0)
        if pivot != column:
            work[column], work[pivot] = work[pivot], work[column]
            value = -value
        pivot_value = work[column][column]
        value *= pivot_value
        for entry in range(column, n):
            work[column][entry] /= pivot_value
        for row in range(column + 1, n):
            factor = work[row][column]
            if factor:
                for entry in range(column, n):
                    work[row][entry] -= factor * work[column][entry]
    return value


def matvec(matrix: Sequence[Sequence[Fraction]], vector: Sequence[int | Fraction]) -> list[Fraction]:
    return [sum((entry * value for entry, value in zip(row, vector)), Fraction(0))
            for row in matrix]


def cyclic_matrix(q: Sequence[Fraction]) -> list[list[Fraction]]:
    n = len(q)
    product_q = math.prod(q, start=Fraction(1))
    matrix = [[Fraction(int(i == j)) for j in range(n)] for i in range(n)]
    for i in range(n - 1):
        matrix[i][i + 1] = q[i]
    matrix[n - 1][0] = q[n - 1]
    matrix[n - 1][n - 1] += ((-1) ** n) * product_q
    return matrix


def finite_energy(matrix: Sequence[Sequence[Fraction]], labels: Iterable[Sequence[int]]) -> Fraction:
    total = Fraction(0)
    for label in labels:
        if any(label):
            total += covariogram(matvec(matrix, label))
    return total


def check_cyclic(data: dict, quick: bool = False) -> CheckReport:
    limit = min(data["check_parameters"]["cyclic_max_n"], 4 if quick else 6)
    case_count = 0
    for n in range(2, limit + 1):
        magnitudes = [Fraction(1, 5 + index) for index in range(n)]
        labels = list(itertools.product((-1, 0, 1), repeat=n))
        for signs in itertools.product((-1, 1), repeat=n):
            q = [sign * magnitude for sign, magnitude in zip(signs, magnitudes)]
            matrix = cyclic_matrix(q)
            require(determinant(matrix) == 1, f"cyclic determinant failed for n={n}")
            product_q = math.prod(q, start=Fraction(1))
            expected = 2 * abs(product_q) * (
                1 - math.prod((abs(value) for value in q[:-1]), start=Fraction(1))
            )
            actual = finite_energy(matrix, labels)
            require(actual == expected,
                    f"cyclic overlap failed for n={n}, q={q}: {actual} != {expected}")
            maximum = max(abs(value) for value in q)
            correction = abs(product_q)
            require(2 * (1 - maximum - correction) > 1,
                    "the finite-label exclusion bound is not strict")
            case_count += 1

        for zero_index in range(n):
            q = magnitudes[:]
            q[zero_index] = Fraction(0)
            require(determinant(cyclic_matrix(q)) == 1, "zero-shear determinant failed")
            require(finite_energy(cyclic_matrix(q), labels) == 0, "acyclic zero-shear overlap failed")
            case_count += 1

    return CheckReport(
        "cyclic",
        f"{case_count} exact determinant and overlap identities through n={limit}",
        case_count,
    )


def permutation_sign(permutation: Sequence[int]) -> int:
    inversions = sum(
        permutation[i] > permutation[j]
        for i in range(len(permutation))
        for j in range(i + 1, len(permutation))
    )
    return -1 if inversions % 2 else 1


def permutation_cycles(permutation: Sequence[int]) -> list[tuple[int, ...]]:
    seen: set[int] = set()
    cycles = []
    for start in range(len(permutation)):
        if start in seen:
            continue
        cycle = []
        vertex = start
        while vertex not in seen:
            seen.add(vertex)
            cycle.append(vertex)
            vertex = permutation[vertex]
        cycles.append(tuple(cycle))
    return cycles


def check_determinant(data: dict, quick: bool = False) -> CheckReport:
    limit = 5 if quick else 7
    permutation_count = 0
    for n in range(2, limit + 1):
        for permutation in itertools.permutations(range(n)):
            cycles = permutation_cycles(permutation)
            expected_sign = math.prod(((-1) ** (len(cycle) - 1) for cycle in cycles), start=1)
            require(permutation_sign(permutation) == expected_sign,
                    f"cycle sign convention failed for n={n}")
            permutation_count += 1

    balance_count = 0
    for n in range(2, 9):
        for seed in range(60 if not quick else 12):
            diagonal = [((seed + 3 * index) % 7) - 3 for index in range(n - 1)]
            cycle_coefficients = [((2 * seed + 5 * index) % 9) - 4
                                  for index in range(1 + seed % n)]
            final_diagonal = -sum(diagonal) - sum(cycle_coefficients)
            diagonal.append(final_diagonal)
            positive_cycles = sum(max(value, 0) for value in cycle_coefficients)
            negative_cycles = sum(max(-value, 0) for value in cycle_coefficients)
            positive_diagonal = sum(max(value, 0) for value in diagonal)
            negative_diagonal = sum(max(-value, 0) for value in diagonal)
            require(
                positive_diagonal + negative_diagonal + positive_cycles + negative_cycles
                == 2 * (negative_cycles + negative_diagonal),
                "determinant leading-coefficient balance failed",
            )
            balance_count += 1

    isolation_count = 0
    for n in range(3, 7 if not quick else 5):
        cycles = simple_cycles(n)
        edges = [(i, j) for i in range(n) for j in range(n) if i != j]
        for seed in range(100 if not quick else 20):
            weights = {edge: 1 + ((37 * seed + 11 * edge[0] + 17 * edge[1]) % 97)
                       for edge in edges}
            cycle_weights = [sum(weights[edge] for edge in cycle) for cycle in cycles]
            minimum = min(cycle_weights)
            for cycle, weight in zip(cycles, cycle_weights):
                if weight != minimum:
                    continue
                successor = dict(cycle)
                vertices = {edge[0] for edge in cycle}
                for tail in vertices:
                    for head in vertices:
                        if head != tail and head != successor[tail]:
                            require(weights[(tail, head)] > weights[(tail, successor[tail])],
                                    "minimum-cycle row isolation failed")
                isolation_count += 1

    total = permutation_count + balance_count + isolation_count
    return CheckReport(
        "determinant",
        f"{permutation_count} permutation signs, {balance_count} coefficient balances, "
        f"{isolation_count} minimum-cycle isolations",
        total,
    )


def inverse_two_by_two(matrix: Sequence[Sequence[Fraction]]) -> list[list[Fraction]]:
    det = determinant(matrix)
    require(det != 0, "singular planar test matrix")
    return [
        [matrix[1][1] / det, -matrix[0][1] / det],
        [-matrix[1][0] / det, matrix[0][0] / det],
    ]


def check_planar(data: dict, quick: bool = False) -> CheckReport:
    radius = data["check_parameters"]["planar_label_radius"]
    cases = [
        (Fraction(99, 100), Fraction(1, 3), Fraction(1, 50)),
        (Fraction(101, 100), Fraction(2, 5), Fraction(-1, 100)),
        (Fraction(1), Fraction(1, 2), Fraction(1, 100)),
        (Fraction(49, 50), Fraction(1, 4), Fraction(-1, 50)),
    ]
    if quick:
        cases = cases[:2]
    case_count = 0
    labels = list(itertools.product(range(-radius, radius + 1), repeat=2))
    for p, q, r in cases:
        s = (1 + q * r) / p
        matrix = [[p, q], [r, s]]
        require(determinant(matrix) == 1, "planar determinant failed")
        inverse = inverse_two_by_two(matrix)
        inverse_norm = max(sum(abs(entry) for entry in row) for row in inverse)
        require(inverse_norm < radius,
                "planar label radius does not contain every possible contributor")
        actual_half = finite_energy(matrix, labels) / 2
        expected_half = (
            positive_part(1 - p) * (1 - abs(r))
            + (1 - q) * positive_part(1 - s)
            + (1 - p + q) * positive_part(1 - s + r)
        )
        require(actual_half == expected_half,
                f"planar contact formula failed: {actual_half} != {expected_half}")
        case_count += 1

    norm_count = 0
    for x in (Fraction(1, 4), Fraction(1, 2), Fraction(3, 4)):
        for numerator1 in range(-4, 5):
            for numerator2 in range(-4, 5):
                a1 = Fraction(numerator1, 10)
                a2 = Fraction(numerator2, 10)
                c = -(a1 + a2) / x
                phi = (
                    positive_part(a1)
                    + (1 - x) * positive_part(a2)
                    + x * positive_part(a2 + c)
                )
                if a1 or a2 or c:
                    require(phi > 0, "planar transverse initial form has an extra zero")
                norm_count += 1

    return CheckReport(
        "planar",
        f"{case_count} exact contact tables and {norm_count} transverse-norm samples",
        case_count + norm_count,
    )


def check_cusp(data: dict, quick: bool = False) -> CheckReport:
    case_count = 0
    dimensions = range(2, 5 if quick else 7)
    for n in dimensions:
        for denominator in (4, 5, 7):
            scale = Fraction(1, denominator)
            diagonal = [scale] + [Fraction(1)] * (n - 2) + [1 / scale]
            matrix = [[Fraction(0) for _ in range(n)] for _ in range(n)]
            for index, value in enumerate(diagonal):
                matrix[index][index] = value
            labels = itertools.product(
                range(-denominator, denominator + 1),
                *[range(-1, 2) for _ in range(n - 1)],
            )
            energy = finite_energy(matrix, labels)
            bound = Fraction(1, 2 ** (n - 1)) * (denominator // 2)
            require(energy >= bound, f"cusp bound failed in dimension {n}")
            case_count += 1
    return CheckReport("cusp", f"{case_count} exact shortest-vector cusp tests", case_count)


def solve_linear(
    matrix: Sequence[Sequence[Fraction]], right_hand_side: Sequence[Fraction]
) -> list[Fraction]:
    n = len(matrix)
    work = [list(row) + [right_hand_side[index]] for index, row in enumerate(matrix)]
    for column in range(n):
        pivot = next((row for row in range(column, n) if work[row][column]), None)
        require(pivot is not None, "singular linear system")
        work[column], work[pivot] = work[pivot], work[column]
        pivot_value = work[column][column]
        work[column] = [value / pivot_value for value in work[column]]
        for row in range(n):
            if row == column:
                continue
            factor = work[row][column]
            if factor:
                work[row] = [left - factor * right
                             for left, right in zip(work[row], work[column])]
    return [work[index][-1] for index in range(n)]


def sinc_fraction(value: Fraction) -> float:
    if value == 0:
        return 1.0
    if value.denominator == 1:
        return 0.0
    number = float(value)
    return math.sin(math.pi * number) / (math.pi * number)


def spectral_summand(matrix: Sequence[Sequence[Fraction]], mode: Sequence[int]) -> float:
    transpose = [list(column) for column in zip(*matrix)]
    xi = solve_linear(transpose, [Fraction(value) for value in mode])
    return math.prod((sinc_fraction(value) ** 2 for value in xi), start=1.0)


def check_spectral(data: dict, quick: bool = False) -> CheckReport:
    limit = min(data["check_parameters"]["spectral_max_n"], 4 if quick else 5)
    case_count = 0
    for n in range(2, limit + 1):
        exceptional = [0] * n
        exceptional[-1] = 1
        for denominator in (24, 48):
            t = Fraction(1, denominator)
            q = [t if index % 2 == 0 else -t for index in range(n)]
            matrix = cyclic_matrix(q)
            require(spectral_summand(matrix, exceptional) == 0.0,
                    "exceptional-axis spectral mode is not identically zero")
            modes = []
            first = [0] * n
            first[0] = 1
            modes.append(first)
            modes.append([1] * n)
            mixed = [0] * n
            mixed[0] = 1
            mixed[1] = -1
            modes.append(mixed)
            product_q = abs(math.prod(q, start=Fraction(1)))
            for mode in modes:
                ratio = spectral_summand(matrix, mode) / float(product_q * product_q)
                tolerance = 0.22 if denominator == 24 else 0.12
                require(abs(ratio - 1.0) < tolerance,
                        f"fixed-mode spectral ratio outside tolerance for n={n}: {ratio}")
                case_count += 1
            case_count += 1
    return CheckReport(
        "spectral",
        f"{case_count} fixed-mode and exceptional-axis asymptotic samples through n={limit}",
        case_count,
    )


Matrix = list[list[Fraction]]


def matrix_identity(n: int) -> Matrix:
    return [[Fraction(int(i == j)) for j in range(n)] for i in range(n)]


def matrix_multiply(left: Matrix, right: Matrix) -> Matrix:
    return [
        [sum((left[i][k] * right[k][j] for k in range(len(right))), Fraction(0))
         for j in range(len(right[0]))]
        for i in range(len(left))
    ]


def matrix_inverse(matrix: Matrix) -> Matrix:
    n = len(matrix)
    work = [row[:] + matrix_identity(n)[i] for i, row in enumerate(matrix)]
    for column in range(n):
        pivot = next((row for row in range(column, n) if work[row][column]), None)
        require(pivot is not None, "singular matrix in fixed-window check")
        work[column], work[pivot] = work[pivot], work[column]
        scale = work[column][column]
        work[column] = [value / scale for value in work[column]]
        for row in range(n):
            if row == column:
                continue
            scale = work[row][column]
            if scale:
                work[row] = [value - scale * pivot_value
                             for value, pivot_value in zip(work[row], work[column])]
    return [row[n:] for row in work]


def normalize_first_row(matrix: Matrix) -> Matrix:
    normalized = [row[:] for row in matrix]
    det = determinant(normalized)
    require(det > 0, "orientation loss in fixed-window check")
    normalized[0] = [entry / det for entry in normalized[0]]
    require(determinant(normalized) == 1, "determinant normalization failed")
    return normalized


def integer_label_box(n: int, radius: int) -> list[tuple[int, ...]]:
    return list(itertools.product(range(-radius, radius + 1), repeat=n))


def window_labels(matrix: Matrix, half_width: Fraction, radius: int = 5) -> list[tuple[int, ...]]:
    labels = []
    for label in integer_label_box(len(matrix), radius):
        center = matvec(matrix, label)
        if all(center[i] - Fraction(1, 2) < half_width
               and center[i] + Fraction(1, 2) > -half_width
               for i in range(len(matrix))):
            labels.append(label)
    require(not any(max(abs(value) for value in label) == radius for label in labels),
            "window label radius is not certified")
    return labels


def axis_patterns(
    matrix: Matrix,
    labels: list[tuple[int, ...]],
    axis: int,
    half_width: Fraction,
) -> dict[int, Fraction]:
    centers = [matvec(matrix, label)[axis] for label in labels]
    endpoints = {-half_width, half_width}
    for center in centers:
        for endpoint in (center - Fraction(1, 2), center + Fraction(1, 2)):
            if -half_width < endpoint < half_width:
                endpoints.add(endpoint)
    ordered = sorted(endpoints)
    patterns: dict[int, Fraction] = defaultdict(Fraction)
    for left, right in zip(ordered, ordered[1:]):
        if left == right:
            continue
        midpoint = (left + right) / 2
        mask = 0
        for index, center in enumerate(centers):
            if abs(midpoint - center) < Fraction(1, 2):
                mask |= 1 << index
        patterns[mask] += right - left
    require(sum(patterns.values(), Fraction(0)) == 2 * half_width,
            "axis atoms do not partition the fixed window")
    return dict(patterns)


def fixed_window_defect(matrix: Matrix, half_width: Fraction = Fraction(1)) -> Fraction:
    labels = window_labels(matrix, half_width)
    patterns = [list(axis_patterns(matrix, labels, axis, half_width).items())
                for axis in range(len(matrix))]
    total = Fraction(0)
    for choices in itertools.product(*patterns):
        common = (1 << len(labels)) - 1
        volume = Fraction(1)
        for mask, length in choices:
            common &= mask
            volume *= length
        total += abs(common.bit_count() - 1) * volume
    return total


def endpoint_signature(matrix: Matrix, half_width: Fraction = Fraction(1)) -> tuple:
    labels = window_labels(matrix, half_width)
    signature = []
    for axis in range(len(matrix)):
        tagged: list[tuple[Fraction, tuple]] = [
            (-half_width, ("left",)),
            (half_width, ("right",)),
        ]
        for label in labels:
            center = matvec(matrix, label)[axis]
            tagged.append((center - Fraction(1, 2), (label, -1)))
            tagged.append((center + Fraction(1, 2), (label, 1)))
        signature.append(tuple(tag for _, tag in sorted(tagged, key=lambda item: item[0])))
    return tuple(signature)


def blocker_checks(quick: bool) -> int:
    vertices = range(4)
    all_edges = [frozenset(edge) for size in range(1, 5)
                 for edge in itertools.combinations(vertices, size)]
    edge_count = 7 if quick else 12
    weight_values = range(1, 3) if quick else range(1, 4)
    checked = 0
    for mask in range(1, 1 << edge_count):
        hypergraph = [all_edges[index] for index in range(edge_count) if mask >> index & 1]
        covers = [
            frozenset(cover)
            for size in range(5)
            for cover in itertools.combinations(vertices, size)
            if all(set(cover) & edge for edge in hypergraph)
        ]
        for weights in itertools.product(weight_values, repeat=4):
            cover_value = min(max((weights[index] for index in cover), default=0)
                              for cover in covers)
            edge_value = max(min(weights[index] for index in edge) for edge in hypergraph)
            require(cover_value == edge_value, "hypergraph blocker identity failed")
            checked += 1
    return checked


def cell_cover_bound(matrix: Matrix, half_width: Fraction = Fraction(1), radius: int = 5) -> int:
    row_radii = [sum(abs(entry) for entry in row) / 2 for row in matrix]
    candidates = integer_label_box(len(matrix), radius)
    active = []
    for label in candidates:
        center = matvec(matrix, label)
        if all(center[i] - row_radii[i] < half_width
               and center[i] + row_radii[i] > -half_width
               for i in range(len(matrix))):
            active.append(label)
    require(not any(max(abs(value) for value in label) == radius for label in active),
            "fundamental-cell cover radius is not certified")
    return len(active)


def local_branch_distance(matrix: Matrix, tiler: Matrix, relation: frozenset[tuple[int, int]]) -> Fraction:
    relative = matrix_multiply(matrix, matrix_inverse(tiler))
    perturbation = [
        [relative[i][j] - Fraction(int(i == j)) for j in range(len(relative))]
        for i in range(len(relative))
    ]
    diagonal = max(abs(perturbation[i][i]) for i in range(len(perturbation)))
    best: Fraction | None = None
    for order in linear_extensions(len(relative), relation):
        position = {vertex: index for index, vertex in enumerate(order)}
        backward = [
            abs(perturbation[i][j])
            for i in range(len(relative))
            for j in range(len(relative))
            if i != j and position[i] > position[j]
        ]
        value = max(backward, default=Fraction(0))
        best = value if best is None else min(best, value)
    return max(diagonal, best or Fraction(0))


def random_unimodular_perturbation(n: int, rng: random.Random, scale: int) -> Matrix:
    matrix = matrix_identity(n)
    for i in range(n):
        for j in range(n):
            if i != j and rng.random() < 0.55:
                matrix[i][j] = Fraction(rng.choice((-2, -1, 1, 2)), scale)
    return normalize_first_row(matrix)


def check_fixed_window(data: dict, quick: bool = False) -> CheckReport:
    rng = random.Random(104729)
    cases: list[tuple[str, Matrix, Matrix, frozenset[tuple[int, int]]]] = []
    cycle_dimensions = (2, 3) if quick else (2, 3, 4)
    for n in cycle_dimensions:
        tiler = matrix_identity(n)
        cases.append((f"cycle_{n}", cyclic_matrix([Fraction(1, 9)] * n), tiler,
                      frozenset()))

    two_flag = [
        [Fraction(1), Fraction(0), Fraction(1, 3)],
        [Fraction(0), Fraction(1), Fraction(2, 5)],
        [Fraction(0), Fraction(0), Fraction(1)],
    ]
    two_relation = frozenset({(0, 2), (1, 2)})
    three_flag = [
        [Fraction(1), Fraction(0), Fraction(0)],
        [Fraction(0), Fraction(1), Fraction(2, 5)],
        [Fraction(0), Fraction(0), Fraction(1)],
    ]
    three_relation = frozenset({(1, 2)})
    repetitions = 2 if quick else 8
    for index in range(repetitions):
        relative = random_unimodular_perturbation(3, rng, 24 + index)
        cases.append((f"two_flag_{index}", matrix_multiply(relative, two_flag),
                      two_flag, two_relation))
        relative = random_unimodular_perturbation(3, rng, 27 + index)
        cases.append((f"three_flag_{index}", matrix_multiply(relative, three_flag),
                      three_flag, three_relation))

    tilers = [matrix_identity(2), two_flag, three_flag]
    for tiler in tilers:
        require(fixed_window_defect(tiler) == 0, "tiler has nonzero window defect")
        require(finite_energy(tiler, integer_label_box(len(tiler), 4)) == 0,
                "tiler has nonzero overlap energy")

    for name, matrix, tiler, relation in cases:
        require(determinant(matrix) == 1, f"nonunimodular fixed-window case: {name}")
        energy = finite_energy(matrix, integer_label_box(len(matrix), 4))
        window = fixed_window_defect(matrix)
        cover = cell_cover_bound(matrix)
        distance = local_branch_distance(matrix, tiler, relation)
        if energy == window == distance == 0:
            continue
        require(energy > 0 and window > 0 and distance > 0,
                f"inconsistent zero in fixed-window case: {name}")
        require(window <= cover * energy, f"window/variance comparison failed: {name}")
        require(energy <= cover * window, f"variance/window comparison failed: {name}")
        require(window / distance ** len(matrix) > 0,
                f"metric atom ratio is not positive: {name}")

    degree_checks = 0
    for n in (2, 3):
        base = matrix_identity(n)
        base[0][0] += Fraction(1, 37)
        for i in range(n):
            for j in range(n):
                if i != j:
                    base[i][j] = Fraction((i + 2) * (j + 3), 997)
        direction = [[Fraction((i + 1) * (j + 2), 100003) for j in range(n)]
                     for i in range(n)]
        values = []
        signatures = []
        for step in range(n + 2):
            matrix = [[base[i][j] + step * direction[i][j] for j in range(n)]
                      for i in range(n)]
            values.append(fixed_window_defect(matrix))
            signatures.append(endpoint_signature(matrix))
        require(len(set(signatures)) == 1, "endpoint chamber changed in degree check")
        differences = values
        for _ in range(n + 1):
            differences = [right - left for left, right in zip(differences, differences[1:])]
        require(differences == [Fraction(0)], "rectangular-atom degree bound failed")
        degree_checks += 1

    blocker_count = blocker_checks(quick)
    count = len(tilers) + len(cases) + degree_checks + blocker_count
    return CheckReport(
        "fixed_window",
        f"{blocker_count} blocker identities; {len(cases)} atom/variance cases; "
        f"{degree_checks} chamber-degree checks",
        count,
    )


Poly = dict[int, Fraction]


def poly_clean(poly: Poly) -> Poly:
    return {degree: coefficient for degree, coefficient in poly.items() if coefficient}


def poly_add(left: Poly, right: Poly, scale: Fraction = Fraction(1)) -> Poly:
    result = dict(left)
    for degree, coefficient in right.items():
        result[degree] = result.get(degree, Fraction(0)) + scale * coefficient
    return poly_clean(result)


def poly_multiply(left: Poly, right: Poly) -> Poly:
    result: Poly = {}
    for left_degree, left_coefficient in left.items():
        for right_degree, right_coefficient in right.items():
            degree = left_degree + right_degree
            result[degree] = result.get(degree, Fraction(0)) + left_coefficient * right_coefficient
    return poly_clean(result)


def poly_lead(poly: Poly) -> tuple[int, Fraction] | None:
    if not poly:
        return None
    degree = min(poly)
    return degree, poly[degree]


def poly_determinant(matrix: list[list[Poly]]) -> Poly:
    n = len(matrix)
    result: Poly = {}
    for permutation in itertools.permutations(range(n)):
        term: Poly = {0: Fraction(permutation_sign(permutation))}
        for row, column in enumerate(permutation):
            term = poly_multiply(term, matrix[row][column])
            if not term:
                break
        result = poly_add(result, term)
    return poly_clean(result)


def unitriangular_values(values: Sequence[Fraction], n: int) -> Matrix:
    matrix = matrix_identity(n)
    cursor = 0
    for i in range(n):
        for j in range(i + 1, n):
            matrix[i][j] = values[cursor]
            cursor += 1
    return matrix


def contact_labels(matrix: Matrix, radius: int = 3) -> list[tuple[tuple[int, ...], list[Fraction], tuple[int, ...]]]:
    contacts = []
    for label in integer_label_box(len(matrix), radius):
        if not any(label):
            continue
        vector = matvec(matrix, label)
        if any(abs(coordinate) > 1 for coordinate in vector):
            continue
        boundary = tuple(index for index, coordinate in enumerate(vector)
                         if abs(coordinate) == 1)
        if boundary:
            contacts.append((label, vector, boundary))
    return contacts


def random_poly(rng: random.Random, diagonal: bool = False) -> Poly:
    if rng.random() < (0.18 if diagonal else 0.28):
        return {}
    degrees = sorted(rng.sample(range(1, 10), rng.choice((1, 2, 2, 3))))
    return {degree: Fraction(rng.choice((-3, -2, -1, 1, 2, 3))) for degree in degrees}


def random_poly_matrix(n: int, rng: random.Random) -> list[list[Poly]]:
    matrix: list[list[Poly]] = []
    for i in range(n):
        row = []
        for j in range(n):
            entry = random_poly(rng, diagonal=i == j)
            if i == j:
                entry = poly_add({0: Fraction(1)}, entry)
            row.append(entry)
        matrix.append(row)
    return matrix


def force_contact_cancellation(
    matrix: list[list[Poly]],
    contacts: list[tuple[tuple[int, ...], list[Fraction], tuple[int, ...]]],
    rng: random.Random,
) -> bool:
    _, vector, boundary = rng.choice(contacts)
    row = rng.choice(boundary)
    candidates = [index for index, coordinate in enumerate(vector)
                  if coordinate and index != row]
    if len(candidates) < 2:
        return False
    first, second = rng.sample(candidates, 2)
    degree = rng.randint(1, 6)
    coefficient = Fraction(rng.choice((-2, -1, 1, 2)))
    matrix[row][first][degree] = coefficient * vector[second]
    matrix[row][second][degree] = -coefficient * vector[first]
    matrix[row][first] = poly_clean(matrix[row][first])
    matrix[row][second] = poly_clean(matrix[row][second])
    return True


def contact_displacement(row: int, vector: list[Fraction], matrix: list[list[Poly]]) -> Poly:
    result: Poly = {}
    for column, coordinate in enumerate(vector):
        if not coordinate:
            continue
        perturbation = (poly_add(matrix[row][column], {0: Fraction(1)}, Fraction(-1))
                        if row == column else matrix[row][column])
        result = poly_add(result, perturbation, coordinate)
    return result


def normalized_entry_orders(matrix: list[list[Poly]], determinant_poly: Poly) -> list[list[float]]:
    n = len(matrix)
    orders = [[float("inf") for _ in range(n)] for _ in range(n)]
    for i in range(n):
        for j in range(n):
            if i == 0 and i == j:
                numerator = poly_add(matrix[i][j], determinant_poly, Fraction(-1))
            elif i == 0:
                numerator = matrix[i][j]
            elif i == j:
                numerator = poly_add(matrix[i][j], {0: Fraction(1)}, Fraction(-1))
            else:
                numerator = matrix[i][j]
            first = poly_lead(numerator)
            if first is not None and first[0] > 0:
                orders[i][j] = float(first[0])
    return orders


def exact_contact_orders(
    tiler: Matrix,
    contacts: list[tuple[tuple[int, ...], list[Fraction], tuple[int, ...]]],
    circuits: list[frozenset[tuple[int, int]]],
    matrix: list[list[Poly]],
) -> tuple[float, float, float]:
    n = len(tiler)
    determinant_poly = poly_determinant(matrix)
    determinant_nonconstant = poly_add(determinant_poly, {0: Fraction(1)}, Fraction(-1))
    energy_order = float("inf")
    for _, vector, boundary in contacts:
        total = 0
        active = True
        for row in boundary:
            epsilon = 1 if vector[row] == 1 else -1
            movement = contact_displacement(row, vector, matrix)
            if row == 0:
                slack = poly_add(determinant_nonconstant, movement, Fraction(-epsilon))
            else:
                slack = {degree: Fraction(-epsilon) * coefficient
                         for degree, coefficient in movement.items()}
            first = poly_lead(slack)
            if first is None or first[1] <= 0:
                active = False
                break
            total += first[0]
        if active:
            energy_order = min(energy_order, float(total))

    orders = normalized_entry_orders(matrix, determinant_poly)
    diagonal_order = min(orders[i][i] for i in range(n))
    gauge_order = min([diagonal_order]
                      + [sum(orders[i][j] for i, j in circuit) for circuit in circuits])
    distance_order = min([diagonal_order]
                         + [max(orders[i][j] for i, j in circuit) for circuit in circuits])
    return energy_order, gauge_order, distance_order


def check_multijet(data: dict, quick: bool = False) -> CheckReport:
    rng = random.Random(100019)
    n = 4
    representatives = [
        ((Fraction(0),) * 6, frozenset()),
        ((Fraction(1, 2), Fraction(0), Fraction(1, 2), Fraction(0),
          Fraction(1, 2), Fraction(0)),
         frozenset({(0, 1), (0, 3), (1, 3)})),
        ((Fraction(1, 2),) * 6,
         frozenset({(0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (2, 3)})),
        ((Fraction(0), Fraction(1, 2), Fraction(1, 2), Fraction(0),
          Fraction(0), Fraction(1, 2)),
         frozenset({(0, 2), (0, 3), (2, 3)})),
    ]

    identity = unitriangular_values(representatives[0][0], n)
    identity_contacts = contact_labels(identity)
    identity_circuits = rooted_circuits(n, representatives[0][1])
    cycle_checks = 0
    for length in range(2, n + 1):
        matrix = [[({0: Fraction(1)} if i == j else {}) for j in range(n)]
                  for i in range(n)]
        for i in range(length - 1):
            matrix[i][i + 1][1] = Fraction(1)
        matrix[length - 1][0][1] = Fraction((-1) ** length)
        energy, gauge, distance = exact_contact_orders(
            identity, identity_contacts, identity_circuits, matrix
        )
        require(energy == gauge == length and distance == 1,
                "deterministic multijet cycle check failed")
        cycle_checks += 1

    target = 1200 if quick else data["check_parameters"]["multijet_cases"]
    per_representative = target // len(representatives)
    cases = 0
    cancellation_cases = 0
    for values, relation in representatives:
        tiler = unitriangular_values(values, n)
        contacts = contact_labels(tiler)
        circuits = rooted_circuits(n, relation)
        accepted = 0
        while accepted < per_representative:
            matrix = random_poly_matrix(n, rng)
            if rng.random() < 0.72:
                cancellation_cases += int(force_contact_cancellation(matrix, contacts, rng))
            energy, gauge, distance = exact_contact_orders(tiler, contacts, circuits, matrix)
            if not (energy < float("inf") and distance < float("inf")):
                continue
            require(energy == gauge, "rooted-gauge order equality failed")
            require(energy <= n * distance, "n-row contact-order bound failed")
            accepted += 1
            cases += 1

    return CheckReport(
        "multijet",
        f"{cases} exact rational multijets; {cancellation_cases} forced contact cancellations; "
        f"{cycle_checks} pure cycles",
        cases + cycle_checks,
    )


CHECKS: dict[str, Callable[[dict, bool], CheckReport]] = {
    "dependencies": lambda data, quick: check_dependency_graph(data),
    "posets": check_posets,
    "bottleneck": check_bottleneck,
    "determinant": check_determinant,
    "cyclic": check_cyclic,
    "planar": check_planar,
    "cusp": check_cusp,
    "spectral": check_spectral,
    "fixed_window": check_fixed_window,
    "multijet": check_multijet,
}


def print_result(entry: dict, by_id: dict[str, dict], indent: str = "") -> None:
    print(f"{indent}{entry['kind'].title()}: {entry['title']}")
    print(f"{indent}Identifier: {entry['id']}")
    print(f"{indent}Source label: {entry['label']}")
    print(f"{indent}Status: {entry['status']}")
    if entry["dependencies"]:
        print(f"{indent}Dependencies:")
        for dependency in entry["dependencies"]:
            print(f"{indent}  - {by_id[dependency]['title']} [{dependency}]")
    else:
        print(f"{indent}Dependencies: classical input only")
    print(f"{indent}Proof route:")
    for index, step in enumerate(entry["proof_route"], 1):
        print(f"{indent}  {index}. {step}")
    print(f"{indent}Associated checks: {', '.join(entry['checks'])}")


def run_checks(data: dict, names: Sequence[str], quick: bool) -> int:
    print("Math Verification Suite - structural and exact-arithmetic verification")
    print(f"Article: {data['title']}\n")
    total_count = 0
    started = time.perf_counter()
    failed = False
    for name in names:
        check_started = time.perf_counter()
        try:
            report = CHECKS[name](data, quick)
        except Exception as error:
            failed = True
            print(f"FAIL  {name:<14} {error}")
            continue
        elapsed = time.perf_counter() - check_started
        total_count += report.count
        print(f"PASS  {report.name:<14} {report.detail} [{elapsed:.2f}s]")
    elapsed = time.perf_counter() - started
    print()
    if failed:
        print(f"Verification failed after {elapsed:.2f}s.")
        return 1
    print(f"All selected checks passed: {total_count} finite instances in {elapsed:.2f}s.")
    return 0


def parse_arguments() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Navigate the proof ledger and run its finite verification suite."
    )
    mode = parser.add_mutually_exclusive_group()
    mode.add_argument("--all", action="store_true", help="run the complete verification suite")
    mode.add_argument("--quick", action="store_true", help="run reduced bounds for a rapid check")
    mode.add_argument("--list", action="store_true", help="list every result in dependency order")
    mode.add_argument("--theorem", metavar="ID", help="show one proof route and run its checks")
    return parser.parse_args()


def main() -> int:
    arguments = parse_arguments()
    data = load_data()
    results = data["results"]
    by_id = {entry["id"]: entry for entry in results}

    if arguments.list:
        for entry in results:
            marker = "OPEN" if entry["status"] == "open" else "PROVED"
            print(f"{entry['id']:<28} {marker:<6} {entry['title']} ({entry['label']})")
        return 0

    if arguments.theorem:
        entry = by_id.get(arguments.theorem)
        if entry is None:
            print(f"Unknown result identifier: {arguments.theorem}", file=sys.stderr)
            print("Use --list to display the available identifiers.", file=sys.stderr)
            return 2
        print_result(entry, by_id)
        names = ["dependencies"]
        names.extend(name for name in entry["checks"] if name not in names)
        print()
        return run_checks(data, names, quick=False)

    all_names = list(CHECKS)
    return run_checks(data, all_names, quick=arguments.quick)


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/proof_data.dat <==
{
  "schema_version": 1,
  "title": "Quantitative Hajós Theory and Sharp Stability of Lattice Cube Tilings",
  "results": [
    {
      "id": "variance_identity",
      "label": "lem:variance",
      "kind": "lemma",
      "title": "Variance identity",
      "status": "proved",
      "dependencies": [],
      "checks": [],
      "proof_route": [
        "Expand the square of the periodized cube indicator on the lattice torus.",
        "Unfold each pair of translates into the cube covariogram.",
        "Use unit volume for both the cube and the torus."
      ]
    },
    {
      "id": "proper_energy",
      "label": "thm:proper",
      "kind": "theorem",
      "title": "Proper overlap energy",
      "status": "proved",
      "dependencies": [],
      "checks": [
        "cusp"
      ],
      "proof_route": [
        "Apply the covariogram to the first integer multiples of a shortest sup-norm vector.",
        "Deduce a uniform lower bound for the shortest vector on every energy sublevel.",
        "Invoke Mahler compactness and local finiteness of contributing deck labels."
      ]
    },
    {
      "id": "zero_set",
      "label": "thm:zero-set",
      "kind": "theorem",
      "title": "Exact zero set",
      "status": "proved",
      "dependencies": [
        "variance_identity",
        "proper_energy"
      ],
      "checks": [],
      "proof_route": [
        "Zero overlap is equivalent to disjoint interiors of distinct cube translates.",
        "A unimodular packing has mean occupation one and therefore tiles almost everywhere.",
        "Properness makes the zero locus compact."
      ]
    },
    {
      "id": "global_holder",
      "label": "thm:global-holder",
      "kind": "theorem",
      "title": "Global qualitative error bound",
      "status": "proved",
      "dependencies": [
        "proper_energy",
        "zero_set"
      ],
      "checks": [],
      "proof_route": [
        "In a basis chart the energy is a finite continuous semialgebraic sum.",
        "Apply a semialgebraic error bound to its local zero set.",
        "Use compactness of the tiling locus and properness to pass to finitely many charts."
      ]
    },
    {
      "id": "nil_branches",
      "label": "thm:nil-branches",
      "kind": "theorem",
      "title": "Nilmanifold branch decomposition",
      "status": "proved",
      "dependencies": [],
      "checks": [],
      "proof_route": [
        "Use the lattice form of the Minkowski-Hajós classification.",
        "Identify equal unitriangular lattices modulo the integer unitriangular subgroup.",
        "Use cocompactness of that subgroup to obtain embedded compact branches."
      ]
    },
    {
      "id": "affine_atlas",
      "label": "prop:affine-atlas",
      "kind": "proposition",
      "title": "Local affine atlas",
      "status": "proved",
      "dependencies": [
        "nil_branches"
      ],
      "checks": [],
      "proof_route": [
        "Choose an injective chart for the integral basis action.",
        "Freeze the integral lift on each incident compact branch.",
        "Read the unitriangular conditions as affine matrix equations."
      ]
    },
    {
      "id": "height_submodularity",
      "label": "lem:height-submodular",
      "kind": "lemma",
      "title": "Height submodularity",
      "status": "proved",
      "dependencies": [],
      "checks": [
        "posets"
      ],
      "proof_route": [
        "Extend a lattice basis of the rational intersection to bases of the two rational subspaces.",
        "Apply the exterior-algebra volume inequality to the two extensions.",
        "Compare the generated sum lattice with the full lattice section by its finite index."
      ]
    },
    {
      "id": "tight_prefix",
      "label": "lem:tight-prefix",
      "kind": "lemma",
      "title": "Tight sets and flag prefixes",
      "status": "proved",
      "dependencies": [
        "nil_branches"
      ],
      "checks": [
        "posets"
      ],
      "proof_route": [
        "A unitriangular prefix has covolume one.",
        "A tight coordinate section is itself a unit-cube tiling lattice.",
        "Its primitive quotient tiles the complementary coordinate space; concatenate Hajós bases."
      ]
    },
    {
      "id": "incidence_poset",
      "label": "thm:incidence-poset",
      "kind": "theorem",
      "title": "Incidence-poset theorem",
      "status": "proved",
      "dependencies": [
        "tight_prefix",
        "height_submodularity"
      ],
      "checks": [
        "posets"
      ],
      "proof_route": [
        "Height submodularity makes tight coordinate sets closed under union and intersection.",
        "Intersections of tight sets define the principal ideals of a canonical partial order.",
        "Maximal ideal chains are precisely its linear extensions and the admissible Hajós flags."
      ]
    },
    {
      "id": "universality",
      "label": "thm:universality",
      "kind": "theorem",
      "title": "Universality of finite posets",
      "status": "proved",
      "dependencies": [
        "incidence_poset"
      ],
      "checks": [
        "posets"
      ],
      "proof_route": [
        "Insert rowwise rationally independent parameters in the comparable upper entries.",
        "Every order ideal then supports a unitriangular coordinate section.",
        "The row equations force a general coordinate section onto the largest ideal it contains."
      ]
    },
    {
      "id": "branch_complexity",
      "label": "cor:branch-complexity",
      "kind": "corollary",
      "title": "Universality of branch counts",
      "status": "proved",
      "dependencies": [
        "incidence_poset",
        "universality"
      ],
      "checks": [
        "posets"
      ],
      "proof_route": [
        "Incident branches are indexed by linear extensions of the incidence poset.",
        "Every finite poset is realized by an algebraic tiler."
      ]
    },
    {
      "id": "rooted_ideal",
      "label": "thm:rooted-ideal",
      "kind": "theorem",
      "title": "Rooted-circuit ideal",
      "status": "proved",
      "dependencies": [
        "incidence_poset",
        "affine_atlas"
      ],
      "checks": [
        "posets"
      ],
      "proof_route": [
        "An off-diagonal support lies on a branch exactly when adjoining it to the poset is acyclic.",
        "Minimal forbidden supports are the rooted circuits.",
        "Maximal acyclic supports are the forward tournaments of the linear extensions."
      ]
    },
    {
      "id": "poset_bottleneck",
      "label": "thm:poset-bottleneck",
      "kind": "theorem",
      "title": "Bottleneck duality",
      "status": "proved",
      "dependencies": [
        "rooted_ideal"
      ],
      "checks": [
        "bottleneck"
      ],
      "proof_route": [
        "Threshold the variable edges by magnitude.",
        "A threshold support is acyclic exactly when it contains no rooted circuit.",
        "Topological orders convert the acyclicity threshold into the nearest-branch formula."
      ]
    },
    {
      "id": "algebraic_repair",
      "label": "cor:algebraic-repair",
      "kind": "corollary",
      "title": "Algebraic rooted-gauge repair exponent",
      "status": "proved",
      "dependencies": [
        "poset_bottleneck"
      ],
      "checks": [
        "bottleneck"
      ],
      "proof_route": [
        "A bottleneck-realizing rooted circuit has at most c(P) variable edges.",
        "Its monomial dominates the c(P)-th power of the branch distance in a unit neighborhood.",
        "A maximum rooted circuit with equal edge parameters proves optimality for the algebraic gauge."
      ]
    },
    {
      "id": "scheme_invariants",
      "label": "thm:scheme-invariants",
      "kind": "theorem",
      "title": "Multiplicity and log-canonical threshold",
      "status": "proved",
      "dependencies": [
        "rooted_ideal"
      ],
      "checks": [
        "posets"
      ],
      "proof_route": [
        "The reduced equidimensional coordinate components have degree one, so multiplicity counts linear extensions.",
        "Howald's formula becomes a fractional rooted-circuit cover.",
        "Reverse comparable singletons and incomparable two-cycles give the lower bound; an explicit half-integral weighting attains it."
      ]
    },
    {
      "id": "local_zero",
      "label": "lem:local-zero",
      "kind": "lemma",
      "title": "Local zero locus at the standard lattice",
      "status": "proved",
      "dependencies": [
        "nil_branches",
        "zero_set"
      ],
      "checks": [],
      "proof_route": [
        "Hajós supplies a standard coordinate vector in every tiling lattice.",
        "Near the identity its integral label must be the matching basis vector.",
        "Delete that row and column and iterate on the projected packing."
      ]
    },
    {
      "id": "row_isolation",
      "label": "lem:row-isolation",
      "kind": "lemma",
      "title": "Minimum-cycle row isolation",
      "status": "proved",
      "dependencies": [],
      "checks": [
        "determinant"
      ],
      "proof_route": [
        "Replace one edge of a minimum cycle by a no-heavier chord.",
        "The resulting functional digraph contains a strictly lighter proper cycle.",
        "This also excludes two minimum cycles on the same vertex set."
      ]
    },
    {
      "id": "first_contact",
      "label": "lem:first-contact",
      "kind": "lemma",
      "title": "First-contact classification",
      "status": "proved",
      "dependencies": [
        "row_isolation"
      ],
      "checks": [
        "determinant"
      ],
      "proof_route": [
        "Select a lowest-order inward term in each active boundary row.",
        "Self-loops are bounded by the first diagonal order; off-diagonal selections contain a directed cycle.",
        "Equality forces a singleton diagonal contact or one sign-compatible minimum cycle."
      ]
    },
    {
      "id": "tropical_contact",
      "label": "thm:tropical-contact",
      "kind": "theorem",
      "title": "Exact tropical contact",
      "status": "proved",
      "dependencies": [
        "first_contact"
      ],
      "checks": [
        "determinant"
      ],
      "proof_route": [
        "The first-contact table gives the overlap coefficient as twice the negative cycle and diagonal mass.",
        "The determinant-one equation balances signed diagonal and minimum-cycle coefficients.",
        "The balance converts the absolute gauge coefficient into the same positive quantity."
      ]
    },
    {
      "id": "normal_form",
      "label": "thm:normal-form",
      "kind": "theorem",
      "title": "Constant-one normal form",
      "status": "proved",
      "dependencies": [
        "local_zero",
        "tropical_contact"
      ],
      "checks": [
        "determinant"
      ],
      "proof_route": [
        "Both the overlap and the cycle gauge are continuous semialgebraic functions with the same local zero set.",
        "Failure of uniform ratio convergence produces a Puiseux arc by curve selection.",
        "Exact tropical contact forces ratio one on every such arc."
      ]
    },
    {
      "id": "standard_bottleneck",
      "label": "prop:standard-bottleneck",
      "kind": "proposition",
      "title": "Exact bottleneck distance at the standard lattice",
      "status": "proved",
      "dependencies": [
        "local_zero"
      ],
      "checks": [
        "bottleneck"
      ],
      "proof_route": [
        "Threshold the off-diagonal entries by magnitude.",
        "The threshold support is acyclic exactly when every directed cycle has a deleted edge.",
        "A topological order identifies the nearest unitriangular branch in max norm."
      ]
    },
    {
      "id": "sharp_standard",
      "label": "thm:sharp-standard",
      "kind": "theorem",
      "title": "Sharp standard-lattice rigidity",
      "status": "proved",
      "dependencies": [
        "normal_form",
        "standard_bottleneck"
      ],
      "checks": [
        "bottleneck",
        "cyclic"
      ],
      "proof_route": [
        "The bottleneck cycle has at most n edges and contributes at least the nth power of the branch distance.",
        "The normal form transfers that cycle gauge bound to overlap energy.",
        "The determinant-corrected Hamiltonian cycle realizes order n and proves sharpness."
      ]
    },
    {
      "id": "circumference",
      "label": "thm:circumference",
      "kind": "theorem",
      "title": "Directed-circumference law",
      "status": "proved",
      "dependencies": [
        "normal_form",
        "standard_bottleneck"
      ],
      "checks": [
        "bottleneck"
      ],
      "proof_route": [
        "Restrict the bottleneck argument to cycles in the prescribed support digraph.",
        "The longest possible cycle gives the uniform exponent.",
        "A determinant-corrected shear on a longest cycle realizes equality in order."
      ]
    },
    {
      "id": "signed_valuations",
      "label": "thm:signed-valuations",
      "kind": "theorem",
      "title": "Signed contact-valuation theorem",
      "status": "proved",
      "dependencies": [
        "affine_atlas",
        "zero_set"
      ],
      "checks": [
        "multijet"
      ],
      "proof_route": [
        "Subdivide by complete signed contact factors and by nearest-branch regions.",
        "Principalize the active contact ideal, the branch-normal ideal, and the cell boundary together.",
        "Maximize the ratio of their integer monomial orders on the accessible rational sectors; a divisorial Puiseux arc attains the optimum."
      ]
    },
    {
      "id": "positive_product",
      "label": "lem:positive-product",
      "kind": "lemma",
      "title": "Positive-product error bound",
      "status": "proved",
      "dependencies": [],
      "checks": [
        "fixed_window"
      ],
      "proof_route": [
        "At a zero, the vanishing affine factors form the vertices of a finite hypergraph.",
        "Hoffman's bound controls distance to every feasible cover intersection.",
        "Blocker duality selects one product whose vanishing factors are all at least the cover threshold."
      ]
    },
    {
      "id": "atom_formula",
      "label": "prop:atom-formula",
      "kind": "proposition",
      "title": "Rectangular-atom formula",
      "status": "proved",
      "dependencies": [],
      "checks": [
        "fixed_window"
      ],
      "proof_route": [
        "Compactness bounds the labels meeting one fixed physical window.",
        "Weak endpoint orders give a finite polyhedral subdivision of the matrix box.",
        "The multiplicity discrepancy is the positive sum of the resulting rectangular atom volumes."
      ]
    },
    {
      "id": "ambient_window",
      "label": "prop:ambient-window",
      "kind": "proposition",
      "title": "Ambient fixed-window estimate",
      "status": "proved",
      "dependencies": [
        "positive_product",
        "atom_formula"
      ],
      "checks": [
        "fixed_window"
      ],
      "proof_route": [
        "Apply the positive-product lemma on every endpoint-order cell closure.",
        "A zero window discrepancy makes the multiplicity one on a contained fundamental parallelepiped.",
        "Unfolding forces determinant one and periodicity propagates the tiling to all physical space."
      ]
    },
    {
      "id": "window_overlap",
      "label": "prop:window-overlap",
      "kind": "proposition",
      "title": "Window-to-overlap comparison",
      "status": "proved",
      "dependencies": [
        "variance_identity"
      ],
      "checks": [
        "fixed_window"
      ],
      "proof_route": [
        "Cover the fixed physical window by uniformly many lattice fundamental cells.",
        "Use periodicity to reduce the absolute multiplicity defect to one cell.",
        "For integer multiplicity, the absolute defect is bounded by its square, which equals overlap by the variance identity."
      ]
    },
    {
      "id": "local_universal",
      "label": "thm:local-universal",
      "kind": "theorem",
      "title": "Sharp local universal estimate",
      "status": "proved",
      "dependencies": [
        "ambient_window",
        "window_overlap",
        "signed_valuations"
      ],
      "checks": [
        "fixed_window",
        "multijet"
      ],
      "proof_route": [
        "The ambient atom estimate bounds the nth power of matrix distance by the window defect.",
        "The periodic variance comparison bounds the window defect by overlap on the determinant-one slice.",
        "The resulting estimate bounds every accessible signed contact-valuation ratio by n."
      ]
    },
    {
      "id": "main_theorem",
      "label": "thm:main",
      "kind": "theorem",
      "title": "Sharp quantitative Hajós theorem",
      "status": "proved",
      "dependencies": [
        "proper_energy",
        "zero_set",
        "local_universal",
        "cyclic_overlap"
      ],
      "checks": [
        "fixed_window",
        "cyclic"
      ],
      "proof_route": [
        "Cover the compact tiling locus by finitely many injective fixed-window charts.",
        "Properness places a sufficiently small energy sublevel inside that cover, and local bi-Lipschitz equivalence gives the quotient estimate.",
        "The determinant-one Hamiltonian cycle has distance of order t and energy of order t^n, proving optimality."
      ]
    },
    {
      "id": "global_kappa",
      "label": "cor:global-kappa",
      "kind": "corollary",
      "title": "Exact global signed contact exponent",
      "status": "proved",
      "dependencies": [
        "signed_valuations",
        "local_universal",
        "cyclic_overlap"
      ],
      "checks": [
        "fixed_window",
        "cyclic"
      ],
      "proof_route": [
        "The fixed-window estimate gives kappa(U) at most n at every tiler.",
        "The Hamiltonian-cycle arc at the standard lattice gives the reverse global inequality."
      ]
    },
    {
      "id": "planar_topology",
      "label": "prop:planar-topology",
      "kind": "proposition",
      "title": "Topology of the planar tiling locus",
      "status": "proved",
      "dependencies": [
        "nil_branches"
      ],
      "checks": [
        "planar"
      ],
      "proof_route": [
        "Each of the two unitriangular branches is a circle modulo integer shear.",
        "An integral change-of-basis calculation shows that their only intersection is the standard lattice."
      ]
    },
    {
      "id": "planar_contact_norm",
      "label": "lem:planar-norm",
      "kind": "lemma",
      "title": "Planar contact norm",
      "status": "proved",
      "dependencies": [],
      "checks": [
        "planar"
      ],
      "proof_route": [
        "Restrict the positive-part initial form to the tangent determinant plane.",
        "Its three vanishing inequalities and the tangent balance force every coordinate to vanish.",
        "Compactness on the unit sphere gives uniform norm equivalence away from the branch crossing."
      ]
    },
    {
      "id": "planar_linear",
      "label": "prop:planar-linear",
      "kind": "proposition",
      "title": "Linear rigidity on regular planar branches",
      "status": "proved",
      "dependencies": [
        "planar_contact_norm"
      ],
      "checks": [
        "planar"
      ],
      "proof_route": [
        "The exact three-label overlap formula has the planar contact norm as transverse initial form.",
        "The nonlinear determinant correction is quadratic.",
        "Compact regular branch arcs therefore admit a uniform linear estimate."
      ]
    },
    {
      "id": "global_planar",
      "label": "thm:global-planar",
      "kind": "theorem",
      "title": "Global planar rigidity",
      "status": "proved",
      "dependencies": [
        "sharp_standard",
        "planar_topology",
        "planar_linear"
      ],
      "checks": [
        "planar"
      ],
      "proof_route": [
        "The exact three-label contact formula has a positive transverse initial form on every regular branch point.",
        "Compact regular subarcs therefore satisfy a linear repair estimate.",
        "Combine those estimates with the sharp square-root estimate at the unique crossing and properness."
      ]
    },
    {
      "id": "cyclic_overlap",
      "label": "thm:cyclic-overlap",
      "kind": "theorem",
      "title": "Exact cyclic overlap",
      "status": "proved",
      "dependencies": [],
      "checks": [
        "cyclic"
      ],
      "proof_route": [
        "The determinant correction is the negative of the cyclic permutation term.",
        "Every contributing signed label is forced by the row recursion to be a cyclic tail.",
        "The tail contributions telescope to the stated exact product formula."
      ]
    },
    {
      "id": "cycle_sharpness",
      "label": "cor:cycle-sharpness",
      "kind": "corollary",
      "title": "Hamiltonian-cycle sharpness",
      "status": "proved",
      "dependencies": [
        "cyclic_overlap",
        "standard_bottleneck"
      ],
      "checks": [
        "cyclic",
        "bottleneck"
      ],
      "proof_route": [
        "Set all cyclic shear parameters equal to t in the exact overlap formula.",
        "Every total order has a backward edge of magnitude |t| on the Hamiltonian cycle."
      ]
    },
    {
      "id": "spectral_identity",
      "label": "thm:spectral-identity",
      "kind": "theorem",
      "title": "Spectral overlap identity",
      "status": "proved",
      "dependencies": [
        "variance_identity"
      ],
      "checks": [],
      "proof_route": [
        "The Fourier coefficients of the cube periodization are products of sinc factors on the dual lattice.",
        "Parseval and the variance identity give the nonzero-mode sum.",
        "Nonnegativity and the zero set of sinc give the dual tiling criterion."
      ]
    },
    {
      "id": "fixed_mode",
      "label": "thm:fixed-mode",
      "kind": "theorem",
      "title": "Fixed-mode law",
      "status": "proved",
      "dependencies": [
        "cyclic_overlap"
      ],
      "checks": [
        "spectral"
      ],
      "proof_route": [
        "Solve the cyclic dual recurrence between consecutive nonzero coordinates of the integer mode.",
        "Each active sinc factor records the product of shears across one cyclic gap.",
        "Gap products use every shear once and the integer ratios telescope; the terminal axis is the sole exact exception."
      ]
    },
    {
      "id": "spectral_escape",
      "label": "thm:spectral-escape",
      "kind": "theorem",
      "title": "Spectral escape",
      "status": "proved",
      "dependencies": [
        "fixed_mode",
        "cyclic_overlap"
      ],
      "checks": [
        "spectral"
      ],
      "proof_route": [
        "Sum the fixed-mode asymptotic over a fixed finite frequency set.",
        "Divide its quadratic cycle order by the exact linear total overlap.",
        "The normalized mass of every finite set tends to zero."
      ]
    },
    {
      "id": "rooted_contact_comparison",
      "label": "thm:rooted-contact",
      "kind": "theorem",
      "title": "Rooted contact comparison",
      "status": "proved",
      "dependencies": [
        "incidence_poset",
        "rooted_ideal",
        "atom_formula",
        "ambient_window",
        "window_overlap",
        "algebraic_repair",
        "signed_valuations"
      ],
      "checks": [
        "fixed_window",
        "multijet"
      ],
      "proof_route": [
        "Refine the fixed-window endpoint chambers into products of row cones and simplicialize each row cone.",
        "Both the rectangular-atom defect and rooted gauge become positive block-squarefree ray-monomial sums.",
        "Their common Hajós zero set gives the same vertex covers, so blocker involution forces the same minimal ray monomials.",
        "The two-sided window/overlap comparison transfers this monomial equivalence to overlap energy.",
        "A longest rooted-circuit arc proves that the exact local exponent is 1/c(P)."
      ]
    },
    {
      "id": "poset_contact_exponent",
      "label": "cor:poset-contact-exponent",
      "kind": "corollary",
      "title": "Exact stratum contact exponent",
      "status": "proved",
      "dependencies": [
        "rooted_contact_comparison",
        "poset_bottleneck",
        "signed_valuations"
      ],
      "checks": [
        "bottleneck",
        "multijet"
      ],
      "proof_route": [
        "The rooted comparison transfers the algebraic repair exponent 1/c(P) to overlap.",
        "Put one parameter on the variable edges of a longest rooted circuit.",
        "A one-row determinant normalization adds only a diagonal defect of circuit order and preserves first-order branch distance.",
        "The resulting arc has overlap order c(P) and distance order one, proving optimality and κ(U)=c(P)."
      ]
    }
  ],
  "check_parameters": {
    "natural_poset_max_n": 5,
    "exhaustive_support_max_n": 4,
    "bottleneck_exhaustive_max_n": 4,
    "cyclic_max_n": 6,
    "planar_label_radius": 4,
    "spectral_max_n": 5,
    "blocker_vertex_count": 4,
    "multijet_cases": 32000
  }
}

